Kinetic Theory of Chiral Active Disks: Odd Transport and Torque Density

Parity-odd transport is a central signature of chiral fluids, yet analytical predictions are sparse. Here, we introduce a minimal two-dimensional hard-disk gas in which chirality arises solely from a collision-induced transverse impulse. Motivated by granular spinners, collisions are dissipative and inject orbital angular momentum through a fixed tangential ``kick'' at contact. Starting from a Boltzmann-Enskog description, we derive nonlinear hydrodynamic equations for density, momentum, and temperature, and show that chirality generates an antisymmetric homogeneous stress corresponding to a nonzero torque density. In the dilute limit, a Chapman-Enskog expansion yields analytical predictions for transport coefficients, including odd viscosity, odd thermal conductivity, and odd self-diffusivity, in good agreement with numerical simulations. This minimal kinetic model can serve as a foundation for systematic coarse-graining of chiral fluids and as a tractable benchmark for gaining insight into odd transport across a broader class of chiral systems.

==> anc/kinetic_integrals.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "04ad53b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "from IPython.display import display\n",
    "import sympy as sp\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "alpha, Delta, Delta_star, sigma, n, T, vT, g, m, phi = sp.symbols('alpha Delta Delta^* sigma n T v_T chi m phi', real = True, positive=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fcbc2a61",
   "metadata": {},
   "outputs": [],
   "source": [
    "class CollisionIntegrator:\n",
    "    def __init__(self):\n",
    "        self.Cx, self.Cy, self.s, self.psi = sp.symbols('Cx Cy s psi', real = True, positive = True)\n",
    "        self.pi = sp.pi\n",
    "\n",
    " \n",
    "        self.hat_sigma = sp.Matrix([sp.cos(self.psi), sp.sin(self.psi)])\n",
    "        self.sigma_perp = sp.Matrix([-sp.sin(self.psi), sp.cos(self.psi)])\n",
    "\n",
    "        # Center coordinates and relative vector\n",
    "        self.c12 = sp.Matrix([self.s, 0])\n",
    "        self.C = sp.Matrix([self.Cx, self.Cy])\n",
    "        self.c1 = self.C + sp.Rational(1, 2)*self.c12\n",
    "        self.c2 = self.C - sp.Rational(1, 2)*self.c12\n",
    "        self.one_plus = sp.Rational(1, 2)*(1 + alpha)\n",
    "\n",
    "        # Post-collision (primed) velocities\n",
    "        self.c1p = self.C + sp.Rational(1, 2)*self.c12 - self.one_plus * (self.s*sp.cos(self.psi))*self.hat_sigma - Delta_star*self.sigma_perp\n",
    "        self.c2p = self.C - sp.Rational(1, 2)*self.c12 + self.one_plus * (self.s*sp.cos(self.psi))*self.hat_sigma + Delta_star*self.sigma_perp\n",
    "\n",
    "        # Perpendicular of c2\n",
    "        self.c2perp = sp.Matrix([-self.c2[1], self.c2[0]])\n",
    "        self.c1perp = sp.Matrix([-self.c1[1], self.c1[0]])\n",
    "        \n",
    "        self.c1p_perp = sp.Matrix([-self.c1p[1], self.c1p[0]])\n",
    "        self.c2p_perp = sp.Matrix([-self.c2p[1], self.c2p[0]])\n",
    "\n",
    "        self.psi_bounds = (sp.pi/2, 3*sp.pi/2) \n",
    "        self.kernel = -self.s*sp.cos(self.psi)*sp.exp(-self.s**2/2)\n",
    "\n",
    "    @staticmethod\n",
    "    def dot(a, b):\n",
    "        return sp.simplify(a.dot(b))\n",
    "\n",
    "    @staticmethod\n",
    "    def norm2(v):\n",
    "        return sp.simplify(v.dot(v))\n",
    "\n",
    "    def moment_1d(self, p):\n",
    "        \"\"\"\\int_{-inf}^{\\inf} x^p e^{-ax^2} dx.\"\"\"\n",
    "        p = int(p)\n",
    "        if p%2 == 1:\n",
    "            return sp.Integer(0)\n",
    "        k = p//2\n",
    "        double_fact = sp.factorial2(2*k - 1) if k > 0 else 1\n",
    "        return sp.sqrt(sp.pi)*double_fact/(2**k*2**(k + sp.Rational(1, 2)))\n",
    "\n",
    "    def integrate_over_C(self, expr, include_normalization=True):\n",
    "        \"\"\"Integrate expr over (Cx, Cy) with weight e^{-a(Cx^2+Cy^2)} via Gaussian moments.\"\"\"\n",
    "        expr = sp.expand(expr)\n",
    "        try:\n",
    "            poly = sp.Poly(expr, self.Cx, self.Cy)\n",
    "        except Exception as e:\n",
    "            raise ValueError(\"Expression must be polynomial in Cx and Cy.\") from e\n",
    "\n",
    "        I = sp.Integer(0)\n",
    "        for (px, py), coeff in zip(poly.monoms(), poly.coeffs()):\n",
    "            mpx = self.moment_1d(px)\n",
    "            mpy = self.moment_1d(py)\n",
    "            I += sp.simplify(coeff*mpx * mpy)\n",
    "        if include_normalization:\n",
    "            I = sp.simplify(I*(1/self.pi**2))\n",
    "        return I\n",
    "\n",
    "    def integrate_over_psi(self, expr):\n",
    "        lb, ub = self.psi_bounds\n",
    "        return sp.simplify(sp.integrate(expr, (self.psi, lb, ub)))\n",
    "\n",
    "    def integrate_over_s(self, expr):\n",
    "        return sp.simplify(sp.integrate(expr, (self.s, 0, sp.oo)))\n",
    "\n",
    "    def compute(self, expr):\n",
    "        \"\"\"Compute full integral given an integrand expr(Cx,Cy,s,psi,alpha,Delta).\n",
    "        Steps: C-integration (Gaussian moments) → psi → s, with defaults matching the notebook.\n",
    "        \"\"\"\n",
    "        I_C = self.integrate_over_C(expr)\n",
    "        integrand = I_C*self.kernel*self.s\n",
    "        I_psi = self.integrate_over_psi(integrand)\n",
    "        I_s = self.integrate_over_s(I_psi)\n",
    "        \n",
    "        I_s = sp.simplify(2 * self.pi * I_s)  # 2*pi from c12 angle\n",
    "        return sp.simplify(I_s)\n",
    "    \n",
    "    @staticmethod\n",
    "    def dimensionalize(expr, v_num = 0, m_num = 0):\n",
    "        factor = g*sigma*n**2*vT**(1 + v_num)*m**m_num\n",
    "        return sp.simplify(factor * expr)\n",
    "    \n",
    "    @staticmethod\n",
    "    def substitution_delta_star(expr):\n",
    "        subs = {Delta_star: Delta/vT}\n",
    "        return expr.subs(subs)\n",
    "    \n",
    "    @staticmethod\n",
    "    def substitution_vt_T(expr):\n",
    "        subs = {vT: sp.sqrt(2*T/m)}\n",
    "        return expr.subs(subs)\n",
    "    \n",
    "    @staticmethod\n",
    "    def substitution_Temp(expr):\n",
    "        subs = {T: m*Delta**2/(1-alpha**2)}\n",
    "        return expr.subs(subs)\n",
    "    \n",
    "    @staticmethod\n",
    "    def substitution_density(expr):\n",
    "        subs = {n: 4*phi/(sp.pi*sigma**2)}\n",
    "        return expr.subs(subs)\n",
    "I = CollisionIntegrator()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0b9f99ca",
   "metadata": {},
   "source": [
    "# Steady state temperature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "870225c1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\sqrt{2} \\sqrt{\\pi} \\left(\\frac{\\Delta^{2} m}{T} + \\alpha^{2} - 1\\right)$"
      ],
      "text/plain": [
       "sqrt(2)*sqrt(pi)*(Delta**2*m/T + alpha**2 - 1)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle T = - \\frac{\\Delta^{2} m}{\\alpha^{2} - 1}$"
      ],
      "text/plain": [
       "Eq(T, -Delta**2*m/(alpha**2 - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "deltaE = sp.simplify(I.norm2(I.c1p) - I.norm2(I.c1) + I.norm2(I.c2p) - I.norm2(I.c2))\n",
    "deltaE_averaged = I.substitution_vt_T(I.substitution_delta_star(I.compute(deltaE)))\n",
    "display(deltaE_averaged)\n",
    "display(sp.Eq(T, sp.solve(deltaE_averaged, T)[0]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c297ecc0",
   "metadata": {},
   "source": [
    "# Frequency of collision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "496c61af",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\omega = \\frac{8 \\sqrt{T} \\chi \\phi}{\\sqrt{\\pi} \\sqrt{m} \\sigma}$"
      ],
      "text/plain": [
       "Eq(\\omega, 8*sqrt(T)*chi*phi/(sqrt(pi)*sqrt(m)*sigma))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "frequency_of_collision = I.substitution_density(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(I.compute(1/n)))))\n",
    "display(sp.Eq(sp.Symbol(\"\\omega\"), frequency_of_collision))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "89703e19",
   "metadata": {},
   "source": [
    "# Pressure and torque density"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "25ab03a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle P_{vir} = \\frac{\\pi T \\chi n^{2} \\sigma^{2} \\left(\\alpha + 1\\right)}{4}$"
      ],
      "text/plain": [
       "Eq(P_{vir}, pi*T*chi*n**2*sigma**2*(alpha + 1)/4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "I_12_diagonal = -(1 + alpha)*(I.dot(I.c1, I.hat_sigma) - I.dot(I.c2, I.hat_sigma))*m*vT/2\n",
    "virial_pressure = I.compute(I_12_diagonal)\n",
    "\n",
    "# first 2 comes from overcounting collisions\n",
    "# second 2 comes from sum_{i,j} = sum_{i<j} + sum_{j<i}\n",
    "virial_pressure = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(virial_pressure)/2*sigma))/2) \n",
    "display(sp.Eq(sp.Symbol(\"P_{vir}\"), virial_pressure))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "baf597b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\tau = \\frac{\\sqrt{\\pi} \\Delta \\sqrt{T} \\chi \\sqrt{m} n^{2} \\sigma^{2}}{2}$"
      ],
      "text/plain": [
       "Eq(\\tau, sqrt(pi)*Delta*sqrt(T)*chi*sqrt(m)*n**2*sigma**2/2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "I_12_offdiagonal = m*Delta\n",
    "torque_density = I.compute(I_12_offdiagonal)\n",
    "torque_density = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(torque_density)/2*sigma))/2) \n",
    "display(sp.Eq(sp.Symbol(r\"\\tau\"), torque_density))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dc6793e9",
   "metadata": {},
   "source": [
    "# Viscosity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "93f5b709",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle L_{\\parallel\\parallel} = - \\frac{\\sqrt{\\pi} T^{\\frac{3}{2}} \\chi n^{2} \\sigma \\left(\\Delta^{2} m - 3 T \\alpha^{2} + 4 T \\alpha + 7 T\\right)}{\\sqrt{m}}$"
      ],
      "text/plain": [
       "Eq(L_{\\parallel\\parallel}, -sqrt(pi)*T**(3/2)*chi*n**2*sigma*(Delta**2*m - 3*T*alpha**2 + 4*T*alpha + 7*T)/sqrt(m))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle L_{\\parallel\\parallel} = 4 \\sqrt{\\pi} \\Delta^{5} \\chi m^{2} n^{2} \\sigma \\left(- \\frac{1}{\\alpha^{2} - 1}\\right)^{\\frac{5}{2}} \\left(\\alpha^{2} - \\alpha - 2\\right)$"
      ],
      "text/plain": [
       "Eq(L_{\\parallel\\parallel}, 4*sqrt(pi)*Delta**5*chi*m**2*n**2*sigma*(-1/(alpha**2 - 1))**(5/2)*(alpha**2 - alpha - 2))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle L_{\\parallel\\perp} = - 2 \\pi \\Delta T^{2} \\chi n^{2} \\sigma \\left(\\alpha - 1\\right)$"
      ],
      "text/plain": [
       "Eq(L_{\\parallel\\perp}, -2*pi*Delta*T**2*chi*n**2*sigma*(alpha - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle L_{\\parallel\\perp} = - \\frac{2 \\pi \\Delta^{5} \\chi m^{2} n^{2} \\sigma \\left(\\alpha - 1\\right)}{\\left(\\alpha^{2} - 1\\right)^{2}}$"
      ],
      "text/plain": [
       "Eq(L_{\\parallel\\perp}, -2*pi*Delta**5*chi*m**2*n**2*sigma*(alpha - 1)/(alpha**2 - 1)**2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "delta_c12_sq = sp.simplify(I.norm2(I.c1p) - I.norm2(I.c1) + I.norm2(I.c2p) - I.norm2(I.c2))\n",
    "L_parallel_parallel = sp.simplify(\n",
    "    (I.dot(I.c1p, I.c2))**2 + (I.dot(I.c2p, I.c2))**2\n",
    "  - (I.dot(I.c1, I.c2))**2  - (I.dot(I.c2, I.c2))**2\n",
    "  - sp.Rational(1,2) * I.dot(I.c2, I.c2) * delta_c12_sq\n",
    ")*m**2*vT**4\n",
    "\n",
    "L_parallel_parallel_averaged = I.compute(L_parallel_parallel)\n",
    "L_parallel_parallel_averaged = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(L_parallel_parallel_averaged))))\n",
    "\n",
    "\n",
    "\n",
    "L_parallel_perp = sp.expand(\n",
    "    I.dot(I.c2perp, I.c1p) * I.dot(I.c2, I.c1p)\n",
    "  + I.dot(I.c2perp, I.c2p) * I.dot(I.c2, I.c2p)\n",
    "  - I.dot(I.c2perp, I.c1)  * I.dot(I.c2, I.c1)\n",
    ")*m**2*vT**4\n",
    "\n",
    "L_parallel_perp_averaged = I.compute(L_parallel_perp)\n",
    "L_parallel_perp_averaged = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(L_parallel_perp_averaged))))\n",
    "display(sp.Eq(sp.Symbol('L_{\\\\parallel\\\\parallel}', real=True), L_parallel_parallel_averaged))\n",
    "display(sp.Eq(sp.Symbol('L_{\\\\parallel\\\\parallel}', real = True), I.substitution_Temp(L_parallel_parallel_averaged)).simplify())\n",
    "display(sp.Eq(sp.Symbol('L_{\\\\parallel\\\\perp}', real=True), L_parallel_perp_averaged))\n",
    "display(sp.Eq(sp.Symbol('L_{\\\\parallel\\\\perp}', real = True), I.substitution_Temp(L_parallel_perp_averaged)).simplify())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "0227a9c3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\eta_{s} = \\frac{4 \\sqrt{\\pi} T^{\\frac{9}{2}} \\chi n^{4} \\sigma \\left(\\Delta^{2} m - 3 T \\alpha^{2} + 4 T \\alpha + 7 T\\right)}{\\sqrt{m} \\left(4 \\pi^{2} \\Delta^{2} T^{4} \\chi^{2} n^{4} \\sigma^{2} \\left(\\alpha - 1\\right)^{2} + \\frac{\\pi T^{3} \\chi^{2} n^{4} \\sigma^{2} \\left(\\Delta^{2} m - 3 T \\alpha^{2} + 4 T \\alpha + 7 T\\right)^{2}}{m}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\eta_s, 4*sqrt(pi)*T**(9/2)*chi*n**4*sigma*(Delta**2*m - 3*T*alpha**2 + 4*T*alpha + 7*T)/(sqrt(m)*(4*pi**2*Delta**2*T**4*chi**2*n**4*sigma**2*(alpha - 1)**2 + pi*T**3*chi**2*n**4*sigma**2*(Delta**2*m - 3*T*alpha**2 + 4*T*alpha + 7*T)**2/m)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\eta_{s} = \\frac{4 \\Delta m \\left(- \\frac{1}{\\alpha^{2} - 1}\\right)^{\\frac{9}{2}} \\left(\\alpha^{2} - 1\\right)^{4} \\left(\\alpha^{2} - \\alpha - 2\\right)}{\\sqrt{\\pi} \\chi \\sigma \\left(\\pi \\left(\\alpha - 1\\right)^{2} \\left(\\alpha^{2} - 1\\right) - 4 \\left(\\alpha^{2} - \\alpha - 2\\right)^{2}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\eta_s, 4*Delta*m*(-1/(alpha**2 - 1))**(9/2)*(alpha**2 - 1)**4*(alpha**2 - alpha - 2)/(sqrt(pi)*chi*sigma*(pi*(alpha - 1)**2*(alpha**2 - 1) - 4*(alpha**2 - alpha - 2)**2)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\eta_{o} = - \\frac{8 \\pi \\Delta T^{5} \\chi n^{4} \\sigma \\left(\\alpha - 1\\right)}{4 \\pi^{2} \\Delta^{2} T^{4} \\chi^{2} n^{4} \\sigma^{2} \\left(\\alpha - 1\\right)^{2} + \\frac{\\pi T^{3} \\chi^{2} n^{4} \\sigma^{2} \\left(\\Delta^{2} m - 3 T \\alpha^{2} + 4 T \\alpha + 7 T\\right)^{2}}{m}}$"
      ],
      "text/plain": [
       "Eq(\\eta_o, -8*pi*Delta*T**5*chi*n**4*sigma*(alpha - 1)/(4*pi**2*Delta**2*T**4*chi**2*n**4*sigma**2*(alpha - 1)**2 + pi*T**3*chi**2*n**4*sigma**2*(Delta**2*m - 3*T*alpha**2 + 4*T*alpha + 7*T)**2/m))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\eta_{o} = \\frac{2 \\Delta m \\left(\\alpha - 1\\right)}{\\chi \\sigma \\left(\\pi \\left(\\alpha - 1\\right)^{2} \\left(\\alpha^{2} - 1\\right) - 4 \\left(\\alpha^{2} - \\alpha - 2\\right)^{2}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\eta_o, 2*Delta*m*(alpha - 1)/(chi*sigma*(pi*(alpha - 1)**2*(alpha**2 - 1) - 4*(alpha**2 - alpha - 2)**2)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "A = sp.Matrix([[L_parallel_parallel_averaged, L_parallel_perp_averaged], [-L_parallel_perp_averaged, L_parallel_parallel_averaged]])\n",
    "D   = 4*n*T*L_parallel_parallel_averaged/(L_parallel_parallel_averaged**2 + L_parallel_perp_averaged**2)\n",
    "D_o = 4*n*T*L_parallel_perp_averaged/(L_parallel_parallel_averaged**2 + L_parallel_perp_averaged**2)\n",
    "eta_s = -D*n*T**2\n",
    "eta_o = D_o*n*T**2\n",
    "display(sp.Eq(sp.Symbol(r'\\eta_s', real=True), eta_s))\n",
    "display(sp.Eq(sp.Symbol(r'\\eta_s', real = True), I.substitution_Temp(eta_s)).simplify())\n",
    "display(sp.Eq(sp.Symbol(r'\\eta_o', real=True), eta_o))\n",
    "display(sp.Eq(sp.Symbol(r'\\eta_o', real = True), I.substitution_Temp(eta_o)).simplify())    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9cc8dfbf",
   "metadata": {},
   "source": [
    "# Thermal Conductivity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "1a60dfec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle M_{\\parallel\\perp} = - \\frac{\\pi \\Delta T^{3} \\chi n^{2} \\sigma \\left(\\alpha - 1\\right)}{m}$"
      ],
      "text/plain": [
       "Eq(M_{\\parallel\\perp}, -pi*Delta*T**3*chi*n**2*sigma*(alpha - 1)/m)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle M_{\\parallel\\perp} = \\frac{\\pi \\Delta^{7} \\chi m^{2} n^{2} \\sigma \\left(\\alpha - 1\\right)}{\\left(\\alpha^{2} - 1\\right)^{3}}$"
      ],
      "text/plain": [
       "Eq(M_{\\parallel\\perp}, pi*Delta**7*chi*m**2*n**2*sigma*(alpha - 1)/(alpha**2 - 1)**3)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle M_{\\parallel\\parallel} = \\frac{\\sqrt{\\pi} T^{\\frac{5}{2}} \\chi n^{2} \\sigma \\left(3 \\Delta^{2} m + 15 T \\alpha^{2} - 4 T \\alpha - 19 T\\right)}{2 m^{\\frac{3}{2}}}$"
      ],
      "text/plain": [
       "Eq(M_{\\parallel\\parallel}, sqrt(pi)*T**(5/2)*chi*n**2*sigma*(3*Delta**2*m + 15*T*alpha**2 - 4*T*alpha - 19*T)/(2*m**(3/2)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle M_{\\parallel\\parallel} = \\frac{2 \\sqrt{\\pi} \\Delta^{7} \\chi m^{2} n^{2} \\sigma \\left(- \\frac{1}{\\alpha^{2} - 1}\\right)^{\\frac{5}{2}} \\left(4 - 3 \\alpha\\right)}{\\alpha - 1}$"
      ],
      "text/plain": [
       "Eq(M_{\\parallel\\parallel}, 2*sqrt(pi)*Delta**7*chi*m**2*n**2*sigma*(-1/(alpha**2 - 1))**(5/2)*(4 - 3*alpha)/(alpha - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a1  = sp.Rational(1,2) * m * (vT**2) * I.norm2(I.c1)  - 2*T\n",
    "a2  = sp.Rational(1,2) * m * (vT**2) * I.norm2(I.c2)  - 2*T\n",
    "a1p = sp.Rational(1,2) * m * (vT**2) * I.norm2(I.c1p) - 2*T\n",
    "a2p = sp.Rational(1,2) * m * (vT**2) * I.norm2(I.c2p) - 2*T\n",
    "\n",
    "M_parallell_parallel = sp.simplify(\n",
    "    a2 * (\n",
    "        a1p * I.dot(I.c1p, I.c2)*(vT**2)\n",
    "      + a2p * I.dot(I.c2p, I.c2)*(vT**2)\n",
    "      - a1  * I.dot(I.c1,  I.c2)*(vT**2)\n",
    "      - a2  * I.dot(I.c2,  I.c2)*(vT**2)\n",
    "    )\n",
    ")\n",
    "\n",
    "M_parallel_parallel_averaged = I.compute(M_parallell_parallel)\n",
    "\n",
    "M_parallel_parallel_averaged = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(M_parallel_parallel_averaged))))\n",
    "\n",
    "\n",
    "M_parallel_perp = sp.simplify(\n",
    "    a2 * (\n",
    "        a1p * I.dot(I.c1p, I.c2perp)*(vT**2)\n",
    "      + a2p * I.dot(I.c2p, I.c2perp)*(vT**2)\n",
    "      - a1  * I.dot(I.c1,  I.c2perp)*(vT**2)\n",
    "      - a2  * I.dot(I.c2,  I.c2perp)*(vT**2)\n",
    "    )\n",
    ")\n",
    "\n",
    "M_parallel_perp_averaged = I.compute(M_parallel_perp)\n",
    "M_parallel_perp_averaged = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(M_parallel_perp_averaged))))\n",
    "\n",
    "display(sp.Eq(sp.Symbol(\"M_{\\\\parallel\\\\perp}\", real=True), M_parallel_perp_averaged))\n",
    "display(sp.Eq(sp.Symbol(\"M_{\\\\parallel\\\\perp}\", real = True), I.substitution_Temp(M_parallel_perp_averaged)).simplify())\n",
    "display(sp.Eq(sp.Symbol(\"M_{\\\\parallel\\\\parallel}\", real=True), M_parallel_parallel_averaged))\n",
    "display(sp.Eq(sp.Symbol(\"M_{\\\\parallel\\\\parallel}\", real = True), I.substitution_Temp(M_parallel_parallel_averaged)).simplify())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6163856a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\kappa = - \\frac{4 \\sqrt{\\pi} T^{\\frac{13}{2}} \\chi n^{4} \\sigma \\left(3 \\Delta^{2} m + 15 T \\alpha^{2} - 4 T \\alpha - 19 T\\right)}{m^{\\frac{7}{2}} \\left(\\frac{\\pi^{2} \\Delta^{2} T^{6} \\chi^{2} n^{4} \\sigma^{2} \\left(\\alpha - 1\\right)^{2}}{m^{2}} + \\frac{\\pi T^{5} \\chi^{2} n^{4} \\sigma^{2} \\left(3 \\Delta^{2} m + 15 T \\alpha^{2} - 4 T \\alpha - 19 T\\right)^{2}}{4 m^{3}}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\kappa, -4*sqrt(pi)*T**(13/2)*chi*n**4*sigma*(3*Delta**2*m + 15*T*alpha**2 - 4*T*alpha - 19*T)/(m**(7/2)*(pi**2*Delta**2*T**6*chi**2*n**4*sigma**2*(alpha - 1)**2/m**2 + pi*T**5*chi**2*n**4*sigma**2*(3*Delta**2*m + 15*T*alpha**2 - 4*T*alpha - 19*T)**2/(4*m**3))))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\kappa = - \\frac{16 \\Delta \\left(- \\frac{1}{\\alpha^{2} - 1}\\right)^{\\frac{13}{2}} \\left(\\alpha^{2} - 1\\right)^{6} \\left(- 3 \\alpha^{2} + \\alpha + 4\\right)}{\\sqrt{\\pi} \\chi \\sigma \\left(\\pi \\left(\\alpha - 1\\right)^{2} \\left(\\alpha^{2} - 1\\right) - 4 \\left(- 3 \\alpha^{2} + \\alpha + 4\\right)^{2}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\kappa, -16*Delta*(-1/(alpha**2 - 1))**(13/2)*(alpha**2 - 1)**6*(-3*alpha**2 + alpha + 4)/(sqrt(pi)*chi*sigma*(pi*(alpha - 1)**2*(alpha**2 - 1) - 4*(-3*alpha**2 + alpha + 4)**2)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\kappa_{o} = - \\frac{16 \\pi \\Delta T^{6} \\chi n^{4} \\sigma \\left(\\alpha - 1\\right)}{m^{2} \\left(\\frac{\\pi^{2} \\Delta^{2} T^{6} \\chi^{2} n^{4} \\sigma^{2} \\left(\\alpha - 1\\right)^{2}}{m^{2}} + \\frac{\\pi T^{5} \\chi^{2} n^{4} \\sigma^{2} \\left(3 \\Delta^{2} m + 15 T \\alpha^{2} - 4 T \\alpha - 19 T\\right)^{2}}{4 m^{3}}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\kappa_o, -16*pi*Delta*T**6*chi*n**4*sigma*(alpha - 1)/(m**2*(pi**2*Delta**2*T**6*chi**2*n**4*sigma**2*(alpha - 1)**2/m**2 + pi*T**5*chi**2*n**4*sigma**2*(3*Delta**2*m + 15*T*alpha**2 - 4*T*alpha - 19*T)**2/(4*m**3))))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\kappa_{o} = - \\frac{16 \\left(\\alpha - 1\\right) \\left(\\alpha^{2} - 1\\right)}{\\Delta \\chi \\sigma \\left(\\pi \\left(\\alpha - 1\\right)^{2} \\left(\\alpha^{2} - 1\\right) - 4 \\left(- 3 \\alpha^{2} + \\alpha + 4\\right)^{2}\\right)}$"
      ],
      "text/plain": [
       "Eq(\\kappa_o, -16*(alpha - 1)*(alpha**2 - 1)/(Delta*chi*sigma*(pi*(alpha - 1)**2*(alpha**2 - 1) - 4*(-3*alpha**2 + alpha + 4)**2)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Ao = 4*n*T**2/m*M_parallel_parallel_averaged/(M_parallel_perp_averaged**2 + M_parallel_parallel_averaged**2)\n",
    "Aoperp= 4*n*T**2/m*L_parallel_perp_averaged/(M_parallel_perp_averaged**2 + M_parallel_parallel_averaged**2)\n",
    "kappa = -2*n*T**2/m*Ao\n",
    "kappao = 2*n*T**2/m*Aoperp\n",
    "\n",
    "display(sp.Eq(sp.symbols('\\kappa'), kappa))\n",
    "display(sp.Eq(sp.symbols('\\kappa'), I.substitution_Temp(kappa).simplify()))\n",
    "#display(sp.Eq(sp.symbols('\\kappa'), sp.limit(sp.limit(kappa, Delta, 0), alpha, 1)))\n",
    "display(sp.Eq(sp.symbols('\\kappa_o'), kappao))\n",
    "display(sp.Eq(sp.symbols('\\kappa_o'), I.substitution_Temp(kappao).simplify()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f80872e7",
   "metadata": {},
   "source": [
    "# Diffusion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "70820b6c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle N_{\\parallel\\perp} = \\frac{\\pi \\Delta T \\chi n^{2} \\sigma}{m}$"
      ],
      "text/plain": [
       "Eq(N_{\\parallel\\perp}, pi*Delta*T*chi*n**2*sigma/m)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle N_{\\parallel\\perp} = - \\frac{\\pi \\Delta^{3} \\chi n^{2} \\sigma}{\\alpha^{2} - 1}$"
      ],
      "text/plain": [
       "Eq(N_{\\parallel\\perp}, -pi*Delta**3*chi*n**2*sigma/(alpha**2 - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle N_{\\parallel\\parallel} = - \\frac{2 \\sqrt{\\pi} T^{\\frac{3}{2}} \\chi n^{2} \\sigma \\left(\\alpha + 1\\right)}{m^{\\frac{3}{2}}}$"
      ],
      "text/plain": [
       "Eq(N_{\\parallel\\parallel}, -2*sqrt(pi)*T**(3/2)*chi*n**2*sigma*(alpha + 1)/m**(3/2))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle N_{\\parallel\\parallel} = - 2 \\sqrt{\\pi} \\Delta^{3} \\chi n^{2} \\sigma \\left(- \\frac{1}{\\alpha^{2} - 1}\\right)^{\\frac{3}{2}} \\left(\\alpha + 1\\right)$"
      ],
      "text/plain": [
       "Eq(N_{\\parallel\\parallel}, -2*sqrt(pi)*Delta**3*chi*n**2*sigma*(-1/(alpha**2 - 1))**(3/2)*(alpha + 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "N_parallel_parallel = sp.simplify(I.dot(I.c1, I.c1p) - I.dot(I.c1, I.c1))*vT**2\n",
    "N_parallel_parallel_averaged = I.compute(N_parallel_parallel)\n",
    "N_parallel_parallel_averaged = sp.factor(I.substitution_vt_T(I.dimensionalize(N_parallel_parallel_averaged)))\n",
    "   \n",
    "\n",
    "N_parallel_perp = sp.simplify(I.dot(I.c1perp, I.c1p) - I.dot(I.c1perp, I.c1))*vT**2\n",
    "N_parallel_perp_averaged = I.compute(N_parallel_perp)\n",
    "N_parallel_perp_averaged = sp.factor(I.substitution_vt_T(I.substitution_delta_star(I.dimensionalize(N_parallel_perp_averaged))))\n",
    "\n",
    "display(sp.Eq(sp.Symbol(\"N_{\\\\parallel\\\\perp}\", real=True), N_parallel_perp_averaged))\n",
    "display(sp.Eq(sp.Symbol(\"N_{\\\\parallel\\\\perp}\", real = True), I.substitution_Temp(N_parallel_perp_averaged)).simplify())\n",
    "display(sp.Eq(sp.Symbol(\"N_{\\\\parallel\\\\parallel}\", real=True), N_parallel_parallel_averaged)) \n",
    "display(sp.Eq(sp.Symbol(\"N_{\\\\parallel\\\\parallel}\", real = True), I.substitution_Temp(N_parallel_parallel_averaged)).simplify())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "b335ecdb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle D = \\frac{4 \\sqrt{\\pi} T^{\\frac{7}{2}} \\chi n^{3} \\sigma \\left(\\alpha + 1\\right)}{m^{\\frac{5}{2}} \\left(\\frac{\\pi^{2} \\Delta^{2} T^{2} \\chi^{2} n^{4} \\sigma^{2}}{m^{2}} + \\frac{4 \\pi T^{3} \\chi^{2} n^{4} \\sigma^{2} \\left(\\alpha + 1\\right)^{2}}{m^{3}}\\right)}$"
      ],
      "text/plain": [
       "Eq(D, 4*sqrt(pi)*T**(7/2)*chi*n**3*sigma*(alpha + 1)/(m**(5/2)*(pi**2*Delta**2*T**2*chi**2*n**4*sigma**2/m**2 + 4*pi*T**3*chi**2*n**4*sigma**2*(alpha + 1)**2/m**3)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle D = - \\frac{4 \\Delta m \\left(- \\frac{1}{\\alpha^{2} - 1}\\right)^{\\frac{7}{2}} \\left(\\alpha + 1\\right) \\left(\\alpha^{2} - 1\\right)^{3}}{\\sqrt{\\pi} \\chi n \\sigma \\left(4 \\left(\\alpha + 1\\right)^{2} - \\pi \\left(\\alpha^{2} - 1\\right)\\right)}$"
      ],
      "text/plain": [
       "Eq(D, -4*Delta*m*(-1/(alpha**2 - 1))**(7/2)*(alpha + 1)*(alpha**2 - 1)**3/(sqrt(pi)*chi*n*sigma*(4*(alpha + 1)**2 - pi*(alpha**2 - 1))))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle D = \\frac{\\sqrt{T} \\sqrt{m}}{2 \\sqrt{\\pi} \\chi n \\sigma}$"
      ],
      "text/plain": [
       "Eq(D, sqrt(T)*sqrt(m)/(2*sqrt(pi)*chi*n*sigma))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle D_{o} = \\frac{2 \\pi \\Delta T^{3} \\chi n^{3} \\sigma}{m^{2} \\left(\\frac{\\pi^{2} \\Delta^{2} T^{2} \\chi^{2} n^{4} \\sigma^{2}}{m^{2}} + \\frac{4 \\pi T^{3} \\chi^{2} n^{4} \\sigma^{2} \\left(\\alpha + 1\\right)^{2}}{m^{3}}\\right)}$"
      ],
      "text/plain": [
       "Eq(D_o, 2*pi*Delta*T**3*chi*n**3*sigma/(m**2*(pi**2*Delta**2*T**2*chi**2*n**4*sigma**2/m**2 + 4*pi*T**3*chi**2*n**4*sigma**2*(alpha + 1)**2/m**3)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle D_{o} = \\frac{2 \\Delta m}{\\chi n \\sigma \\left(4 \\left(\\alpha + 1\\right)^{2} - \\pi \\left(\\alpha^{2} - 1\\right)\\right)}$"
      ],
      "text/plain": [
       "Eq(D_o, 2*Delta*m/(chi*n*sigma*(4*(alpha + 1)**2 - pi*(alpha**2 - 1))))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Bo = 2*m*T/m*N_parallel_parallel_averaged/(N_parallel_perp_averaged**2 + N_parallel_parallel_averaged**2)\n",
    "Boperp= 2*m*T/m*N_parallel_perp_averaged/(N_parallel_perp_averaged**2 + N_parallel_parallel_averaged**2)\n",
    "D = -Bo*n*T/m\n",
    "Do = Boperp*n*T/m\n",
    "display(sp.Eq(sp.symbols('D'), D))\n",
    "display(sp.Eq(sp.symbols('D'), I.substitution_Temp(D).simplify()))\n",
    "display(sp.Eq(sp.symbols('D'), sp.limit(sp.limit(D, Delta, 0), alpha, 1)))\n",
    "display(sp.Eq(sp.symbols('D_o'), Do))\n",
    "display(sp.Eq(sp.symbols('D_o'), I.substitution_Temp(Do).simplify()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6bb96db4",
   "metadata": {},
   "source": [
    "# Sonine"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8e6e69bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\langle{\\delta c^2}\\rangle = \\frac{\\sqrt{2} \\sqrt{\\pi} \\left(- \\frac{\\Delta^{2} a_{2} m}{T} + \\frac{16 \\Delta^{2} m}{T} + 3 a_{2} \\alpha^{2} - 3 a_{2} + 16 \\alpha^{2} - 16\\right)}{16}$"
      ],
      "text/plain": [
       "Eq(\\langle{\\delta c^2}\\rangle, sqrt(2)*sqrt(pi)*(-Delta**2*a_2*m/T + 16*Delta**2*m/T + 3*a_2*alpha**2 - 3*a_2 + 16*alpha**2 - 16)/16)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\langle{\\delta c^4}\\rangle = \\frac{\\sqrt{2} \\sqrt{\\pi} \\left(- \\frac{\\Delta^{4} a_{2} m^{2}}{T^{2}} + \\frac{16 \\Delta^{4} m^{2}}{T^{2}} + \\frac{6 \\Delta^{2} a_{2} \\alpha^{2} m}{T} + \\frac{29 \\Delta^{2} a_{2} m}{T} + \\frac{32 \\Delta^{2} \\alpha^{2} m}{T} + \\frac{112 \\Delta^{2} m}{T} + 30 a_{2} \\alpha^{4} + 147 a_{2} \\alpha^{2} - 32 a_{2} \\alpha - 209 a_{2} + 32 \\alpha^{4} + 80 \\alpha^{2} - 112\\right)}{64}$"
      ],
      "text/plain": [
       "Eq(\\langle{\\delta c^4}\\rangle, sqrt(2)*sqrt(pi)*(-Delta**4*a_2*m**2/T**2 + 16*Delta**4*m**2/T**2 + 6*Delta**2*a_2*alpha**2*m/T + 29*Delta**2*a_2*m/T + 32*Delta**2*alpha**2*m/T + 112*Delta**2*m/T + 30*a_2*alpha**4 + 147*a_2*alpha**2 - 32*a_2*alpha - 209*a_2 + 32*alpha**4 + 80*alpha**2 - 112)/64)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a2 = sp.symbols(\"a_2\", real = True)\n",
    "def S2(csq):\n",
    "    return csq**2/2 - 2*csq + 1\n",
    "delta_c2 = sp.simplify(I.norm2(I.c1p) - I.norm2(I.c1) + I.norm2(I.c2p) - I.norm2(I.c2))\n",
    "delta_c4 = sp.simplify(I.norm2(I.c1p)**2 - I.norm2(I.c1)**2 + I.norm2(I.c2p)**2 - I.norm2(I.c2)**2)/2\n",
    "to_integrate2 = delta_c2*(1 + a2*(S2(I.norm2(I.c1)) + S2(I.norm2(I.c2)))) # + O(a2^2)\n",
    "to_integrate4 = delta_c4*(1 + a2*(S2(I.norm2(I.c1)) + S2(I.norm2(I.c2))))\n",
    "delta_c2_averaged = I.compute(to_integrate2)\n",
    "delta_c4_averaged = I.compute(to_integrate4)\n",
    "delta_c2_averaged_sub = I.substitution_vt_T(I.substitution_delta_star(delta_c2_averaged))\n",
    "delta_c4_averaged_sub = I.substitution_vt_T(I.substitution_delta_star(delta_c4_averaged))\n",
    "display(sp.Eq(sp.Symbol(r\"\\langle{\\delta c^2}\\rangle\"), delta_c2_averaged_sub))\n",
    "display(sp.Eq(sp.Symbol(r\"\\langle{\\delta c^4}\\rangle\"), delta_c4_averaged_sub))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "db15452f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle T_{sonine} = \\frac{\\Delta^{2} m \\left(a_{2} - 16\\right)}{\\left(3 a_{2} + 16\\right) \\left(\\alpha - 1\\right) \\left(\\alpha + 1\\right)}$"
      ],
      "text/plain": [
       "Eq(T_{sonine}, Delta**2*m*(a_2 - 16)/((3*a_2 + 16)*(alpha - 1)*(alpha + 1)))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle a_{2} = \\frac{16 \\left(11 \\alpha^{3} - 11 \\alpha^{2} + 57 \\alpha + 4 \\sqrt{10 \\alpha^{6} - 20 \\alpha^{5} + 103 \\alpha^{4} - 210 \\alpha^{3} + 303 \\alpha^{2} - 484 \\alpha + 314} - 73\\right)}{39 \\alpha^{3} - 39 \\alpha^{2} + 273 \\alpha - 305}$"
      ],
      "text/plain": [
       "Eq(a_2, 16*(11*alpha**3 - 11*alpha**2 + 57*alpha + 4*sqrt(10*alpha**6 - 20*alpha**5 + 103*alpha**4 - 210*alpha**3 + 303*alpha**2 - 484*alpha + 314) - 73)/(39*alpha**3 - 39*alpha**2 + 273*alpha - 305))"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "T_sonine = sp.solve(sp.Eq(delta_c2_averaged_sub, 0), T)[0]\n",
    "T_sonine = sp.factor(T_sonine)\n",
    "display(sp.Eq(sp.Symbol('T_{sonine}'), T_sonine))\n",
    "\n",
    "# These are the two solutions for a2, not alpha.\n",
    "solutions = sp.solve([sp.Eq(delta_c2_averaged, 0), sp.Eq(delta_c4_averaged, 0)], (a2, Delta_star))\n",
    "sol_1 = solutions[0][0]\n",
    "sol_2 = solutions[1][0]\n",
    "sol = sol_1\n",
    "if sol.limit(alpha, 1) != 0:\n",
    "    sol = sol_2\n",
    "sp.Eq(sp.symbols('a_2'), sp.simplify(sol))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0dbf85dc",
   "metadata": {},
   "source": [
    "# $\\mu^1$ Boltzmann equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "86e4a54f",
   "metadata": {},
   "outputs": [],
   "source": [
    "if 0:\n",
    "    import sympy as sp\n",
    "\n",
    "    x, y, t = sp.symbols('x y t', real=True)\n",
    "\n",
    "    m = sp.symbols('m', positive=True, real=True)\n",
    "    vx, vy = sp.symbols('v_x v_y', real=True)  \n",
    "\n",
    "    # --- hydrodynamic fields ---\n",
    "    n  = sp.Function('n')(x, y, t)\n",
    "    T  = sp.Function('T')(x, y, t)\n",
    "    ux = sp.Function('u_x')(x, y, t)\n",
    "    uy = sp.Function('u_y')(x, y, t)\n",
    "\n",
    "    u = sp.Matrix([ux, uy])\n",
    "    v = sp.Matrix([vx, vy])\n",
    "    c = v - u\n",
    "    c2 = (c.T*c)[0]\n",
    "\n",
    "    def grad(f):\n",
    "        return sp.Matrix([sp.diff(f, x), sp.diff(f, y)])\n",
    "\n",
    "    def div(vec):\n",
    "        return sp.diff(vec[0], x) + sp.diff(vec[1], y)\n",
    "\n",
    "    grad_u = sp.Matrix([[sp.diff(ux, x), sp.diff(ux, y)],\n",
    "                        [sp.diff(uy, x), sp.diff(uy, y)]])\n",
    "\n",
    "    f0 = m*n/(2*sp.pi*T)*sp.exp(-m*c2/(2*T))\n",
    "\n",
    "    p = n*T\n",
    "    subs = {\n",
    "        sp.diff(n, t):  -div(n*u),\n",
    "        sp.diff(T, t):  -(u.T*grad(T))[0] - T*div(u),\n",
    "        sp.diff(ux, t): -(u.T*grad(ux))[0] - (1/(m*n))*sp.diff(p, x),\n",
    "        sp.diff(uy, t): -(u.T*grad(uy))[0] - (1/(m*n))*sp.diff(p, y),\n",
    "    }\n",
    "\n",
    "    Id = sp.eye(2)\n",
    "    D = m*(c*c.T - (c2/2)*Id)                 \n",
    "    A = (m*c2/2 - 2*T)*c                   \n",
    "\n",
    "    D_colon_grad_u = (D*grad_u).trace()      # sum_{i,j} D_ij (\\partial_i u_j)\n",
    "    A_dot_gradlogT = (A.T*grad(sp.log(T)))[0]\n",
    "\n",
    "    rhs = (1/T)*(D_colon_grad_u + A_dot_gradlogT)*f0\n",
    "\n",
    "    lhs = (sp.diff(f0, t) + (v.T*grad(f0))[0]).subs(subs)  \n",
    "\n",
    "    # Pretty replacements for display\n",
    "    cx, cy = sp.symbols('c_x c_y', real=True)\n",
    "    fo = sp.Symbol('f_0', real=True)\n",
    "    subs_pretty = {\n",
    "        vx - ux: cx,\n",
    "        vy - uy: cy,\n",
    "    }\n",
    "    lhs_pretty = sp.simplify(lhs).subs(subs_pretty)\n",
    "    rhs_pretty = sp.simplify(rhs).subs(subs_pretty)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    display(sp.Eq(sp.Symbol(\"LHS\"), lhs_pretty))\n",
    "    display(sp.Eq(sp.Symbol(\"RHS\"), rhs_pretty))\n",
    "    display(sp.Eq(sp.Symbol(\"LHS - RHS\"), sp.simplify(lhs - rhs)))\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "3.13.5",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

